The Buratti-Horak-Rosa Conjecture Holds for Some Underlying Sets of Size Three

The Buratti-Horak-Rosa Conjecture concerns the possible multisets of edge-labels of a Hamiltonian path in the complete graph with vertex labels $0, 1, \ldots, {v-1}$ under a particular induced edge-labeling. The conjecture has been shown to hold when the underlying set of the multiset has size at most~2, is a subset of $\{1,2,3,4\}$ or $\{1,2,3,5\}$, or is $\{1,2,6\}$, $\{1,2,8\}$ or $\{1,4,5\}$, as well as partial results for many other underlying sets. We use the method of growable realizations to show that the conjecture holds for each underlying set $U = \{ x,y,z \}$ when $\max(U) \leq 7$ or when $xyz \leq 24$, with the possible exception of $U = \{1,2,11\}$. We also show that for any even $x$ the validity of the conjecture for the underlying set $\{ 1,2,x \}$ follows from the validity of the conjecture for finitely many multisets with this underlying set.

==> anc/three_element_bhr.g <==
## GAP programs to acccompany the paper "The Buratti-Horak-Rosa Conjecture 
## Holds for Some Underlying Sets with Three Elements" by Chand and Ollis.   
##
## 9/26/21
##
## Contact Matt Ollis, matt_ollis@emerson.edu, with questions.
##
## GAP v4.10.0
##
## Necessary definitions are in the main paper.
##
## Includes and adapts code from a similar document for the paper "Growable 
## Realizations: Another Approach to the Buratti-Horak-Rosa Conjecture" by
## Ollis, Pasotti, Pellegrini and Schmitt.

## For a three-element set U = {x,y,z} with x<y<z in the range considered
## in the paper, a complete solution for that
## set is usually given by running "DefaultFullU([x,y,z])". 
## The "usually" is necessary because there is a heuristic algorithm for
## finding realizations involved and it is not always successful.  
## Troublesome instances may be addressed by using FullU, which has 
## parameters that translate into different parameters for the heuristic
## algorithm, or Case, which has the same but looks only at one of the
## pi(U) cases.


# BDiff gives the BHR diff between two elts mod n

BDiff:= function(x,y,n)
  local d;
  d:= Minimum( AbsoluteValue(x-y), n - AbsoluteValue(x-y) );
  return d;
end;;


# AbsDiffs returns the list of absolute diffs 

AbsDiffs:= function(seq)
  local diffs, i;
  diffs:= [];
  for i in [1..Length(seq)-1] do
    Add(diffs, AbsoluteValue(seq[i] - seq[i+1] ) );
  od;
  return diffs;
end;;

# DiffList returns the list of diffs (i.e. which bhr problem it
# solves), given a sequence.

DiffList:= function(seq)
  local diffs, i;
  diffs:= [];
  for i in [1..Length(seq)-1] do
    Add(diffs, BDiff(seq[i], seq[i+1], Length(seq)) );
  od;
  return diffs;
end;;
  
# SDiffList Is DiffList but the result is sorted.

SDiffList:= function(seq)
  local diffs, i;
  diffs:= [];
  for i in [1..Length(seq)-1] do
    Add(diffs, BDiff(seq[i], seq[i+1], Length(seq)) );
  od;
  Sort(diffs);
  return diffs;
end;;


# DiffProfile returns a list where the i-th element is how 
# many diffs of i there are.

DiffProfile:= function(seq)
  local diffs, i, outlist;
  diffs:= SDiffList(seq);
  outlist:= [];
  for i in [1..Maximum(diffs)] do
    Add(outlist, Number(diffs, x -> x=i) );
  od;
  return outlist;
end;;


# IsStretch takes x,y m and n and returns true iff the edge 
# between x and y in K_n is stretched when embedded in K_{n+m}

IsStretch:= function(x,y,m,n)
  local init, fin, x2, y2  ;
  init:= BDiff(x,y,n);
  if x <= m then 
    x2:= x;
  else 
    x2:= x+m;
  fi;
  if y <= m then 
    y2:= y;
  else 
    y2:= y+m;
  fi;
  fin:= BDiff(x2,y2,n+m);
  if init <> fin then
    return true;
  else
    return false;
  fi;
end;;


# StretchEdges takes a realization aa and a value m and 
# returns all the edges when we embed using m.

StretchEdges:= function(aa,m)
  local  v , outlist , i  ;
  v:= Length(aa);
  outlist:= [];
  for i in [1..v-1] do
    if IsStretch(aa[i],aa[i+1],m,v) then
      Add(outlist, [aa[i],aa[i+1]]);
    fi;
  od;
  return outlist;
end;;



# XMGrowable returns true if a sequence is x-growable at m

XMGrowable:= function(seq, x,m)
  local n, y, i ;
  n:= Length(seq);
  for y in [m-x+1..m] do
    i:= Position(seq,y);
    if i=1 then
      if not( IsStretch(seq[1], seq[2],m,n) ) then
        return false;
      fi;
    elif i=n then
      if not( IsStretch(seq[n], seq[n-1],m,n) ) then
        return false;
      fi;
    else
      if IsStretch(seq[i], seq[i-1],m,n) and IsStretch(seq[i],seq[i+1],m,n) then
        return false;
      elif not( IsStretch(seq[i], seq[i-1],m,n) ) and not( IsStretch(seq[i],seq[i+1],m,n) ) then
        return false;
      fi;
    fi;
  od;
  for i in [1..n-1] do
    if not( seq[i] in [m-x+1..m] ) and not( seq[i+1] in [m-x+1..m] ) then
      if IsStretch(seq[i],seq[i+1],m,n) then
        return false;
      fi;
    fi;
  od;
  return true;
end;;


# XGrowVals returns a list of the positions at which
# a sequence in x-growable.

XGrowVals:= function(seq, x)
  local vals, m ;  
  vals:= [];
  for m in [x-1..Length(seq)-1-x] do
    if XMGrowable(seq, x,m) then
      Add(vals, m);
    fi;
  od;
  return vals;
end;;


# GrowVals takes a sequence and a max and returns all pairs [x,m] where
# the sequence is x-growable at m.

GrowVals:= function(seq, max)
  local outlist, x, xgv ;
  outlist:= [];
  for x in [1..max] do
    xgv:=  XGrowVals(seq, x);
    if xgv <> [] then
      Add(outlist, [x,xgv]);
    fi;
  od;
  return outlist;
end;;



# InitialElts takes a list of lists and returns a list of
# the first elements of the lists.

InitialElts:= function(ll)
  local outlist, i;
  outlist:= [];
  for i in [1..Length(ll)] do
    Add(outlist, ll[i][1]);
  od;
  return outlist;
end;;



# RandPerm takes a number n and returns a random permutation
# of [0..n-1].

RandPerm:= function(n)
  local elts, perm , e ;
  elts:= [0..n-1];
  perm:= [];
  while Length(perm) < n do
    e:= Random(elts);  
    Add(perm, e);
    Remove(elts, Position(elts,e));
  od;
  return perm;
end;;

# MissExtra takes a permutation and a target DiffProfile
# and returns a list with the the entry in position i
# being the number of additional occurrences of i among
# the differences (which is negative if there aren't enough).


MissExtra:= function(perm, tdp)
  local  td, mx, missext,  dp, i   ;
  td:= ShallowCopy(tdp);
  dp:= DiffProfile(perm);
  mx:= Maximum(Length(td), Length(dp)); 
  if Length(td) < mx then
    for i in [Length(td)+1..mx] do
      Add(td, 0);
    od;
  fi;
  if Length(dp) < mx then
    for i in [Length(dp)+1..mx] do
      Add(dp, 0);
    od;
  fi;
  return dp - td;
end;;
    
      
# Score sums the positive elements of a MissExtra list.  A 
# perm has a score of 0 iff it has the target diff profile.


Score:= function(ll)
  local i, sc;
  sc:= 0;
  for i in [1..Length(ll)] do
    if ll[i] > 0 then 
      sc:= sc+ll[i];
    fi;
  od;
  return sc;
end;;


# BadPos takes a perm and the MissExt list and returns the positions that 
# have an extra elt.

BadPos:= function(perm, me)
  local i, pos, diffs;
  pos:= [];
  diffs:= DiffList(perm);
  for i in [1..Length(me)] do
    if me[i] > 0 then 
      Append(pos, Positions(diffs,i));
    fi;
  od;
  return pos;
end;;

# Switch takes a perm and pos and returns the perm with the (pos+1)st
# to last elts moved to the start (no reversing).

Switch:= function(perm, pos)
  local n, outperm, i ;
  n:= Length(perm);
  outperm:= [];
  for i in [pos+1..n] do
    Add(outperm, perm[i]);
  od;
  for i in [1..pos] do
    Add(outperm, perm[i]);
  od;
  return outperm;
end;; 


# Flip takes a perm and pos and returns the perm with the first
# pos elts reversed.


Flip:= function(perm, pos)
  local n, outperm, i ;
  n:= Length(perm);
  outperm:= [];
  for i in [1..pos] do
    Add(outperm, perm[pos-i+1]);
  od;
  for i in [pos+1..n] do
    Add(outperm, perm[i]);
  od;
  return outperm;
end;; 


# Improve takes a perm and a diff profile and returns a 
# perm with a lower score, if it can find one, and the same
# perm if it can't.

Improve:= function(perm, tdp)
  local n,me,sc,pp,bps,endjoin,pos,flipdiff ;
  n:= Length(perm);
  me:= MissExtra(perm,tdp);
  sc:= Score(me);
  pp:= ShallowCopy(perm);
  bps:= BadPos(perm,me);
  endjoin:= BDiff(perm[1],perm[n],n);
  if Length(me) >= endjoin and me[endjoin] < 0 then
    pos:= Random(bps);
    return Switch(pp,pos);
  fi;
  for pos in bps do
    flipdiff:= BDiff(perm[1],perm[pos+1],n); 
    if Length(me) >= flipdiff and me[flipdiff] < 0 then
      return Flip(pp,pos);
    fi;
    flipdiff:= BDiff(perm[pos],perm[n],n);
    if Length(me) >= flipdiff and me[flipdiff] < 0 then
      return Flip( Reversed(pp) , n - pos  );
    fi;
  od;
  return pp;
end;;


# Teleport grabs three elements at random from a perm
# and cycles their positions.

Teleport:= function(perm)
  local outperm, posns, i, j, k ;
  outperm:= ShallowCopy(perm);
  posns:= [1..Length(perm)];
  i:= Random(posns);
  Remove(posns, Position(posns,i));
  j:= Random(posns);
  Remove(posns, Position(posns,j));
  k:= Random(posns);
  Remove(posns, Position(posns,k));  
  outperm[j]:= perm[i];
  outperm[k]:= perm[j];
  outperm[i]:= perm[k];
  return outperm;
end;;  


# IsAdmissible returns true iff a target diff profile
# is admissible.

IsAdmissible:= function(tdp)
  local v, d, nod, i   ;
  v:= Sum(tdp) +1;
  if Length(tdp) > v/2 then
    return false;
  fi;
  for d in [2..Length(tdp)] do
    if RemInt(v,d) = 0 then
      nod:= 0;
      for i in [2..Length(tdp)] do
        if RemInt(i,d) = 0 then
          nod:= nod + tdp[i];
        fi;
      od;
      if nod > v-d then
        return false;
      fi;
    fi;
  od;
  return true;
end;;




Hunt:= function(tdp)
  local n, old, new, c, i, j, r, me_new, s  ;
  if not(IsAdmissible(tdp)) then
    return "inadmissible";
  fi;
  n:= Sum(tdp)+1;
  old:= RandPerm(n);
  new:= Improve(old,tdp);
  while Score(MissExtra(new,tdp)) > 0 do
    old:= StructuralCopy(new);
    new:= StructuralCopy(Improve(new,tdp));
    me_new:= MissExtra(new,tdp);
    if Score(me_new) = 0 then
      return [DiffProfile(new), new];
    fi;
    if old = new then
      r:= Random([1..100]);
      if r = 42 then
        new:= RandPerm(n);
      else
        new:= Teleport(new);
      fi;
    fi;
  od;
  return [DiffProfile(new), new ];
end;;



# XHunt is Hunt, but looks for  an X-growable
# realization, upto max attempts.
# NOTE: Gives up immediately if v > 35.


XHunt:= function(tdp,X,max)
  local count, rz, gv, v, mvals, gg, ugv, ll, i,j, maxx, temp,x ,y,z, u, pos ;
  if not(IsAdmissible(tdp)) then
    return "inadmissible";
  fi;

  v:= Sum(tdp)+1;

  if v > 35 then
    return [];
  fi; 

  maxx:= Maximum(X);
  if v = 2*maxx then
    return [];
  fi; 

  temp:= ShallowCopy(tdp);
  x:= PositionNonZero(temp);
  temp[x]:= 0;
  y:= PositionNonZero(temp);
  temp[y]:= 0;         
  z:= PositionNonZero(temp);

  if z in X and tdp[z] < z-y then
    return [];
  fi;

  if x in X and tdp[x] + tdp[y] < z-x-1 then  
    return [];
  fi;
  if y in X and tdp[x] + tdp[y] < z-y-1 then  
    return [];
  fi;

  count:= 0;
  while count < max do
    rz:= Hunt(tdp)[2];
    gv:= GrowVals(rz, Maximum(X));
    if IsSubset(InitialElts(gv), X) then
      ugv:= [];
      for u in X do
        pos:= PositionProperty(gv, l -> l[1] = u); 
        Add(ugv, gv[pos][2][1]);
      od;
      return [DiffProfile(rz), rz, X, ugv];
    fi;
    count:= count +1;
  od;  

  return [];
end;;


# NeverAdmissible takes a tdp and an x and returns true
# if increasing the number of x's by x at a time can never
# give an admissible case.  (Warning: just checks whether
# it's OK with an extra 100 x's.  If you're using this 
# with really large values this might break something.)

NeverAdmissible:= function(tdp,x)
  local newtdp  ;
  newtdp:= ShallowCopy(tdp);
  newtdp[x]:= newtdp[x] + 100*x;
  return not(IsAdmissible(newtdp));
end;;




# NextX takes a tdp, a value x, a max number of admissible options to try, X, 
# and a max for XHunt and looks for an X-growable realization
# for the tdp with x increased in multiples of x, returning the first.

NextX:= function(tdp, x, maxsteps, X, max)
  local current, xh, i, count  ;
  current:= ShallowCopy(tdp);
  if NeverAdmissible(tdp,x) then
    return "never admissible";
  fi;
  count:= 0;
  while count < maxsteps do
    current[x]:= current[x] +x ;
    if IsAdmissible(current) then
      count:= count +1;
      xh:= XHunt(current, X, max);
      if xh <> [] then
        return xh ;
      fi;
    fi;
  od;
  return [];
end;;


# FillIn takes a tdp and two pairs [x,maxx], [y,maxy] where
# x,y are in X.  For each admissible tdp with x taking values from
# the one in the tdp up to maxx, and similarly for y, FillIn
# gives a realization.  It returns them as a list.

FillIn:= function(tdp, p1, p2)
  local x, maxx, y, maxy, minx, miny, outlist, i, j, current, rz  ;
  x:= p1[1];
  minx:= tdp[x];
  maxx:= p1[2];
  y:= p2[1];
  miny:= tdp[y];
  maxy:= p2[2];
  outlist:= [];
  for i in [minx..maxx] do
   if (i - minx) mod x = 0 then   
    for j in [miny..maxy] do
     if (j - miny) mod y = 0 then 
      current:= ShallowCopy(tdp);
      current[x]:= i;
      current[y]:= j;
      if IsAdmissible(current) then
        rz:= Hunt(current);
        Add(outlist,rz);
      fi;
     fi;
    od;
   fi;
  od;
  return outlist;
end;;



# Cap takes a baseline tdp and maxv (and max for XHunt) and returns  an 
# [x,y,z]-growable realization (as output from XHunt) that is congruent to the 
# baseline.  It minimises v and returns [] if there are non with 
# v < maxv


Cap:= function(bline, maxv, max)
  local uu, possibles, x,y,z, max_x_steps, max_y_steps, max_z_steps, 
        i,j,k, curr, pp, rr  ;

  uu:= Positions(List(bline,IsZero), false);
  x:= uu[1];
  y:= uu[2];
  z:= uu[3];

  max_x_steps:= Int(maxv/x) + 1; 
  max_y_steps:= Int(maxv/y) + 1; 
  max_z_steps:= Int(maxv/z) + 1; 

  possibles:= [];

  for i in [0..max_x_steps] do
    for j in [0..max_y_steps] do
      for k in [0..max_z_steps] do
        curr:= ShallowCopy(bline);
        curr[x]:= curr[x] + i*x;
        curr[y]:= curr[y] + j*y;
        curr[z]:= curr[z] + k*z;
        if Sum(curr) < maxv+1 then
          if IsAdmissible(curr) then
            Add(possibles, curr);
          fi;
        fi;
      od;
    od;
  od;

  Sort(possibles, function(kk,ll) return Sum(kk) < Sum(ll); end );

  for pp in possibles do
    rr:= XHunt(pp,uu,max);
    if rr <> [] then
      return rr;
    fi;
  od;

  return [];

end;;













# NextXY takes a baseline tdp and maxv (and max for XHunt) and returns [x,y,z] and an 
# [x,y]-growable realization (as output from Xhunt) that is congruent to the 
# baseline.  It minimises v and returns [] if there are non with 
# v < maxv

NextXY:= function(bline, maxv, max)
  local uu, possibles, x,y,z, max_x_steps, max_y_steps, max_z_steps, 
        i,j,k, curr, pp, rr  ;
  uu:= Positions(List(bline,IsZero), false);

  x:= uu[1];
  y:= uu[2];
  z:= uu[3];
  
  max_x_steps:= Int(maxv/x) + 1; 
  max_y_steps:= Int(maxv/y) + 1; 
  max_z_steps:= Int(maxv/z) + 1; 

  possibles:= [];

  for i in [0..max_x_steps] do
    for j in [0..max_y_steps] do
      curr:= ShallowCopy(bline);
      curr[x]:= curr[x] + i*x;
      curr[y]:= curr[y] + j*y;
      if Sum(curr) < maxv+1 then
        if IsAdmissible(curr) then
          Add(possibles, [curr, [x,y]] );
        fi;
      fi;
    od;
  od;

  for i in [0..max_x_steps] do
    for k in [0..max_z_steps] do
      curr:= ShallowCopy(bline);
      curr[x]:= curr[x] + i*x;
      curr[z]:= curr[z] + k*z;
      if Sum(curr) < maxv+1 then
        if IsAdmissible(curr) then
          Add(possibles, [curr, [x,z]] );
        fi;
      fi;
    od;
  od;

  for j in [0..max_y_steps] do
    for k in [0..max_z_steps] do
      curr:= ShallowCopy(bline);
      curr[y]:= curr[y] + j*y;
      curr[z]:= curr[z] + k*z;
      if Sum(curr) < maxv+1 then
        if IsAdmissible(curr) then
          Add(possibles, [curr, [y,z]] );
        fi;
      fi;
    od;
  od;

  Sort(possibles, function(kk,ll) return Sum(kk[1]) < Sum(ll[1]); end );

  for pp in possibles do
    rr:= XHunt(pp[1],pp[2],max);
    if rr <> [] then
      x:= rr[3][1];
      y:= rr[3][2];
      Remove(uu, Position(uu,x));
      Remove(uu, Position(uu,y));
      z:= uu[1];
      return [[x,y,z], rr];
    fi;
  od;

  return [];

end;;





# TwoStep takes a tdp, a position x to hold still, a pair y,z to increment,
# a max for XHunt and a maxv for an upper limit on v
# and returns a [y,z]-growable realization with position x the same and
# the others with the same congruences.

TwoStep:= function(tdp, x, yz, max, maxv)
  local options, base, j, k, op, xh, y, z ;

  y:= yz[1];
  z:= yz[2];
  
  options:= [];  

  for j in [0..Int(maxv/y)+1] do
    for k in [0..Int(maxv/z)+1] do
      base:= ShallowCopy(tdp);
      base[y]:= base[y] + j*y;
      base[z]:= base[z] + k*z; 
      if IsAdmissible(base) and Sum(base) < maxv then
        Add(options, base);
      fi;
    od;
  od;
  Sort(options, function(kk,ll) return Sum(kk) < Sum(ll); end );

  for op in options do
    xh:= XHunt( op, [y,z], max);
    if xh <> [] then
      return xh;
    fi;
  od;

  return [];
end;;


# CaseStep takes Diff Profile dp, which has (a_0, b_0, c_0) in the notation
# of the paper, the set  U and an element t in U to
# increment in the algorithm, and various control numbers:
# max: number of attempts for XHunt, maxv: maximum v value for searches,
# maxsteps: for NextX.
# It returns a list of realizations (in quadruple/pair format)  that 
# achieves this.

CaseStep:= function(dp, uu, t, max, maxv, maxsteps)
  local outlist, temp_u, x,y, ts, a_I, b_J, a_i, b_j, currdp,
        temp_dp, hh, b_j_i, nx, ny, a_i_j  ;

  outlist:= [];
  temp_u:= ShallowCopy(uu);
  Remove(temp_u, Position(temp_u,t));
  x:= temp_u[1];
  y:= temp_u[2];

  ts:= TwoStep(dp, t, [x,y], max, maxv);
  if ts=[] then
    Error("casestep failure (twostep)");
  fi;
  Add(outlist, ts);
  a_I:= ts[1][x];
  b_J:= ts[1][y];

  a_i:= dp[x];
  while a_i < a_I do
    currdp:= ShallowCopy(dp);
    currdp[x]:= a_i;
    if not(NeverAdmissible(currdp, y)) then
      ny:= NextX(currdp, y, maxsteps, [y], max);
      Add(outlist, ny); 
      b_j_i:= ny[1][y];
      b_j:= dp[y];
      while b_j < b_j_i do
        temp_dp:= ShallowCopy(dp);
        temp_dp[x]:= a_i;
        temp_dp[y]:= b_j;
        if IsAdmissible(temp_dp) then
          hh:= Hunt(temp_dp);
          Add(outlist, hh);
        fi;
        b_j:= b_j + y;
      od;
    fi;
    a_i:= a_i + x;
  od;

  b_j:= dp[y];
  while b_j < b_J do
    currdp:= ShallowCopy(dp);
    currdp[y]:= b_j;
    if not(NeverAdmissible(currdp, x)) then
      nx:= NextX(currdp, x, maxsteps, [x], max);
      Add(outlist, nx); 
      a_i_j:= nx[1][x];
      a_i:= dp[x];
      while a_i < a_i_j do
        temp_dp:= ShallowCopy(dp);
        temp_dp[x]:= a_i;
        temp_dp[y]:= b_j;
        if IsAdmissible(temp_dp) then
          hh:= Hunt(temp_dp);
          Add(outlist, hh);
        fi;
        a_i:= a_i + x;
      od;
    fi;
    b_j:= b_j + y;
  od;

  if Length(outlist) = 0 then
    Error("casestep failure");
  fi;

  return outlist;
end;;



# AlreadyCovered takes a list, a diffprofile and a list of growable values
# and returns true if an element in the list (in pair/quad format as 
# the output of Case below uses) already covers it.

AlreadyCovered:= function(ll, dp, gvs)
  local p ;
  for p in ll do
    if Length(p) > 2 and p[1] = dp and IsSubset(p[2], gvs) then
      return true;
    fi;
  od;
  return false;
end;;




# Case takes the "baseline" diff profile, bdp.
# It also takes a value maxsteps to use in calls
# to NextX, a value max to use in calls to XHunt, and maxv for
# use in Cap.
# It returns a list of realizations (in output format of HUnt
# or XHunt) that completely covers that case.

Case:= function(bdp, maxsteps, max, maxv)
  local uu, x, y, z, outlist, cap, capdp, currdp, cs  ;

  uu:= Positions(List(bdp,IsZero), false);
  x:= uu[1];
  y:= uu[2];
  z:= uu[3];

  outlist:= [];

  cap:= Cap(bdp,maxv,max);
  if Length(cap) = 0 then
    Error("case fail: no cap found");
  fi;
  Add(outlist, cap);
  capdp:= cap[1];

  currdp:= ShallowCopy(bdp);
  
  while currdp <> capdp do 
    if currdp[x] < capdp[x] then
      cs:= CaseStep(currdp, uu, x, max, maxv, maxsteps);
      Append(outlist, cs);
      currdp[x]:= currdp[x] + x;
    fi;
    if currdp[y] < capdp[y] then
      cs:= CaseStep(currdp, uu, y, max, maxv, maxsteps);
      Append(outlist, cs);
      currdp[y]:= currdp[y] + y;
    fi;
    if currdp[z] < capdp[z] then
      cs:= CaseStep(currdp, uu, z, max, maxv, maxsteps);
      Append(outlist, cs);
      currdp[z]:= currdp[z] + z;
    fi;
  od;

  return outlist;
end;;



# FullU takes a three element set U and uses Case to prove the 
# BHR Conjecture.  Also needs max, maxsteps and maxv as in Case.
# Output is a pair of lists: the first is a list of cases that
# failed and the second is the list of solutions for the rest.
# if 3,6 in U then the third element is not allowed to only occur
# once.

FullU:= function(uu, max, maxsteps, maxv)
  local goodlist, badlist, i, j, k, bl, cc, p, e  ;
  goodlist:= [];
  badlist:= [];
  for i in [1..uu[1]] do
    for j in [1..uu[2]] do
      for k in [1..uu[3]] do
        bl:= [];
        for p in [1..uu[3]] do
          Add(bl,0);
        od;
        bl[uu[1]]:= i;
        bl[uu[2]]:= j;
        bl[uu[3]]:= k; 
        if (3 in uu) and (6 in uu) then
          for e in [1..Length(bl)] do
            if e <> 3 and e <> 6 and bl[e]=1 then
              bl[e]:= bl[e] + e;
            fi;
          od;
        fi; 
        cc:= Case(bl, maxsteps, max, maxv);
        if cc[1] = "fail" then
          Add(badlist, cc);
        else
          Add(goodlist, cc);
        fi;
      od;
    od;
  od;
  return [badlist, goodlist];
end;;



# DefaultFullU is FullU with max = 1500,
# and maxsteps is Max(uu) (if 1 in uu), or
# 4 (if 2 in uu) or 3, maxv = 30

DefaultFullU:= function(uu)
  local ms ;
  if Minimum(uu) = 1 then
    ms:= Maximum(uu) + 1;
  elif Minimum(uu) = 2 then
    ms:= 4;
  else
    ms:= 3;
  fi;
  return FullU(uu,1500,ms,30);
end;;




# Full12x takes a value x (even) and returns a list of realizations
# for {1,2,x} with all pairs (a,b) for a+b, with a+b < x-1, and 
# for each pair a list of x x-growable realizations for c as 
# small as possible.

Full12x:= function(x)
  local a,b,c, sum, outlist, templist, i, tdp, xh, d  ;

  outlist:= [];

  sum:= 2;
  while sum < x-1 do   
    for a in [1..sum-1] do
      b:= sum -a; 
      templist:= [];

      c:= ShallowCopy(x);
      repeat   
        c:= c+1;
        tdp:= [a,b];
        for i in [3..x-1] do
          tdp[i]:= 0;
        od;
        tdp[x]:= c;
      until IsAdmissible(tdp);

      for d in [1..x] do   
        tdp:= [a,b];
        for i in [3..x-1] do
          tdp[i]:= 0;
        od;
        tdp[x]:= c;
        if IsAdmissible(tdp) then
          xh:= XHunt(tdp, [x], 10000);        
          if xh = [] then
            return ["oops", tdp];
          else
            Add(outlist, xh);
          fi;
        fi;
        c:= c+1;
      od;
 
    od;
    sum:= sum+1;
  od;

  return outlist;
end;;




# WriteReals takes a list of underlying sets and writes the results of
# running DefaultFullU on each of them to a  file (grz.txt).  It returns 
# any failures and stops the process. 

WriteReals:= function(listu)
  local u, dfu  ;
  for u in listu do
    dfu:= DefaultFullU(u);
    if dfu[1] <> [] then
      return [u, dfu[1]];
    else
      AppendTo("~/Documents/RESEARCH/2022/BHR_SMALL/realization_list.txt",
       "r_",u[1],"_",u[2],"_",u[3],":= ", dfu[2], ";; \n \n" );
    fi;
  od;
  return [];
end;;


# IdentifyCase takes ofu, the output of FullU (or equivalent), the
# set U, and a 
# diff profile and returns the position in ofu of the relevant case.

IdentifyCase:= function(ofu, uu, dp)
  local i, pdp ;
  for i in [1..Length(ofu)] do
    pdp:= ofu[i][1][1];
    if pdp[uu[1]] mod uu[1] =  dp[uu[1]] mod uu[1] and
       pdp[uu[2]] mod uu[2] =  dp[uu[2]] mod uu[2] and
       pdp[uu[3]] mod uu[3] =  dp[uu[3]] mod uu[3] then
      return i;
    fi;
  od;
  return 0;
end;;

# DPCovered takes a case, uu, and dp and returns true if either
# the dp is inadmissible or the dp has a realization buildable 
# from the case.

DPCovered:= function(case, uu, dp)
  local x,y,z, cc  ;

  x:= uu[1];
  y:= uu[2];
  z:= uu[3];
 
  if not IsAdmissible(dp) then
    return true;
  fi;

  for cc in case do
    if ( cc[1][x] = dp[x] or (Length(cc) > 2 and cc[1][x] < dp[x] and x in cc[3]) ) and
       ( cc[1][y] = dp[y] or (Length(cc) > 2 and cc[1][y] < dp[y] and y in cc[3]) ) and
       ( cc[1][z] = dp[z] or (Length(cc) > 2 and cc[1][z] < dp[z] and z in cc[3]) ) then
      return true;
    fi;
  od;

  return false;
end;; 


# CheckUpto takes ofu, the output of FullU (or equivalent), the set U
# and corresponding max values for element of U.  It checks that 
# for each combination of elements with at most their own max 
# that there is a realization implied by the FullU output.  It 
# uses the fact that there is a theoretical construction 
# for {3^a,6^b,x}.  

CheckUpto:= function(ofu, uu, a_max, b_max, c_max)
  local x,y,z,a,b,c,dp, case, pos, i  ;

  x:= uu[1];
  y:= uu[2];
  z:= uu[3];

  dp:= [];
  for i in [1..z] do
    Add(dp,0);
  od;

  for a in [1..a_max] do
    dp[x]:= a; 
    for b in [1..b_max] do
      dp[y]:= b;
      for c in [1..c_max] do
        dp[z]:= c;

        if (3 in uu) and (6 in uu) then
          for i in uu do
            if (i <> 3) and (i <> 6) and dp[i] = 1 then
              return true;
            fi;
          od;
        fi;  

        if IsAdmissible(dp) then
          pos:= IdentifyCase(ofu,uu,dp);
          case:= ofu[pos]; 
          if not DPCovered(case,uu,dp) then
            return [case,uu,dp];
          fi;
        fi;
      od;
    od;
  od;

  return true;
end;;


# NumberReals takes ofu (the output of FullU (or equivalent))
# and returns the number of realizations involved.

NumberReals:= function(ofu)
  local count, c ;

  count:= 0;
  for c in ofu do
    count:= count + Length(c);
  od;

  return count;
end;;


